Slow and steady feature analysis: higher order temporal coherence in video

How can unlabeled video augment visual learning? Existing methods perform "slow" feature analysis, encouraging the representations of temporally close frames to exhibit only small differences. While this standard approach captures the fact that high-level visual signals change slowly over time, it fails to capture *how* the visual content changes. We propose to generalize slow feature analysis to "steady" feature analysis. The key idea is to impose a prior that higher order derivatives in the learned feature space must be small. To this end, we train a convolutional neural network with a regularizer on tuples of sequential frames from unlabeled video. It encourages feature changes over time to be smooth, i.e., similar to the most recent changes. Using five diverse datasets, including unlabeled YouTube and KITTI videos, we demonstrate our method's impact on object, scene, and action recognition tasks. We further show that our features learned from unlabeled video can even surpass a standard heavily supervised pretraining approach.

==> arxiv_clean.m <==
texfiles= dir('*.tex');
for i=1:length(texfiles)
  fprintf('Processing %s\n', texfiles(i).name);
  if strcmp(texfiles(i).name, 'tmp.tex')
    continue;
  end
  copyname='tmp.tex';
  copyfile(texfiles(i).name, copyname);
  cmd=sprintf('perl -pe ''s/(^|[^\\\\])%%.*/$1%%/'' < %s > %s', copyname, texfiles(i).name)
  %keyboard;
  system(cmd);
  delete(copyname);
end

% removing unnecessary files
allfiles=dir;
whitelist={'.','..'};
whitelistTypes={'.tex', '.bbl', '.bib', '.sty','.m','.latexmain'};
for i=1:length(allfiles)
  allfiles(i).name
  if any(strcmp(allfiles(i).name, whitelist))
    continue;
  end
  [~,~,ext]=fileparts(allfiles(i).name);
  if any(strcmp(ext, whitelistTypes))
    continue;
  end
  fprintf('Deleting\n');
  keyboard;
  delete(allfiles(i).name);
end


==> figs/nn_improvement_plot.m <==
iters= [2e3:2e3:2e4];
pixel_score=17.60;
scores=[17.88, 0.44; 19.00, 0.63; 19.62, 0.44; 20.22, 0.34; 20.30, 0.72; 20.32, 0.71; 21.36, 0.89; 22.10, 0.77; 22.14, 0.76; 22.30, 0.57];

figure,
errorbar(iters, scores(:,1), scores(:,2));
hold on;
plot([0 iters], pixel_score*ones(1,numel(iters)+1), 'r--');
legend('SSFA', 'pixels', 'Location', 'Northwest');
xlim([0 2.1e4]);

ylabel('NN classification score');
xlabel('Training minibatches');


==> figs/reduce_unsup_data_fig.m <==
function reduce_unsup_data_fig()
%CREATEFIGURE(X1, Y1, E1)
%  X1:  errorbar x
%  Y1:  errorbar y
%  E1:  errorbar e

%  Auto-generated by MATLAB on 20-Jan-2016 11:36:12

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,'XScale','log','XMinorTick','on');
box(axes1,'on');
hold(axes1,'all');

%szs=[100, 500, 1000, 3000, 10e3, 25e3, 50e3, 100e3];
%scores=[18.25, 0.55; 19.56, 0.23; 20.88, 0.15; 20.94, 0.19; 21.12, 0.28; 20.73, 0.31; 20.37, 0.65; 20.95, 0.13];

szs=[15, 30, 60, 125, 250, 500, 1000]*33;
scores=[18.54, 0.55; 18.06, 0.48; 19.42, 0.44; 19.74,0.22; 20.36,0.09; 21.10,0.67; 20.95, 0.13];

X1=szs;
Y1=scores(:,1);
E1=scores(:,2);

% Create errorbar
errorbar(X1,Y1,E1,'Color',[0 0 1]);
set(gcf, 'Position', [100 100 300 209]);
xlim([400,35000]);
set(gca,'XTick', [500, 1e3, 3e3, 1e4, 3e4]);
xlabel('#unsup video frames');
ylabel('ssfa accuracy (%)');

